A nonsmooth primal-dual method with interwoven PDE constraint solver

We introduce an efficient first-order primal-dual method for the solution of nonsmooth PDE-constrained optimization problems. We achieve this efficiency through not solving the PDE or its linearisation on each iteration of the optimization method. Instead, we run the method interwoven with a simple conventional linear system solver (Jacobi, Gauss-Seidel, conjugate gradients), always taking only one step of the linear system solver for each step of the optimization method. The control parameter is updated on each iteration as determined by the optimization method. We prove linear convergence under a second-order growth condition, and numerically demonstrate the performance on a variety of PDEs related to inverse problems involving boundary measurements.

==> Diff.jl <==
#
# Example code for the book “Introduction to Nonsmooth Analysis and Optimization”
# (https://arxiv.org/abs/2001.00216) by C. Clason ⟨<c.clason@uni-graz.at>⟩ and
# T. Valkonen ⟨<tuomov@iki.fi>⟩.
#

"""
This module implements discretised differential operators
"""
module Diff

using LinearAlgebra
using SparseArrays
using StableRNGs: StableRNG

export setup_fem,
       setup_fdm

"""
Generate N×N uniform triangular grid on [0,1]² and assemble matrices
for bilinear basis functions.
"""
function setup_fem(N::Int64)
    # nodes
    dx = 1/(N-1)
    xm = range(dx,stop=1-dx,length=N-1)
    xx,yy = reshape(xm, 1, N-1), reshape(xm, N-1, 1)
    x₁,x₂ = repeat(xx,outer=(N-1,1))[:], repeat(yy,outer=(1,N-1))[:]

    # mesh size
    ndof = (N-1)*(N-1) # number of nodes
    nel = 2*ndof       # number of elements
    h² = 1.0/(N-1)^2   # Jacobi determinant of transformation (2*area(T))

    # triangulation
    tri = Array{Int64}(undef,(3,nel))
    ind = 1
    @inbounds for i in 1:N-1
      @inbounds @simd for j in 1:N-1
        node = (i-1)*N+j+1                          # two triangles per node
        tri[:,ind] .= [node, node-1, node+N];       # triangle 1 (lower left)
        tri[:,ind+1] .= [node+N-1, node+N, node-1]; # triangle 2 (upper right)
        ind += 2
      end
    end

    # mass and stiffness matrices
    Ke = 0.5 * [2;-1;-1;-1;1;0;-1;0;1]   # elemental stiffness matrix
    Me = h²/24 * [2;1;1;1;2;1;1;1;2]     # elemental mass matrix

    ent = 9*nel;
    row = Vector{Int64}(undef,ent)
    col = Vector{Int64}(undef,ent)
    valk = Vector{Float64}(undef,ent)
    valm = Vector{Float64}(undef,ent)

    ind = 1
    @inbounds @simd for el in 1:nel
      ll = ind:(ind+8)        # local node indices
      gl = view(tri,:,el)     # global node indices
      row[ll] .= repeat(gl,inner=3)
      col[ll] .= repeat(gl,outer=3)
      valk[ll] .= Ke
      valm[ll] .= Me
      ind += 9
    end
    K = sparse(row,col,valk)
    M = sparse(row,col,valm)

    # lumped mass matrix
    LM = sparse((0.5h²)*I,ndof,ndof)

    # functions to compute L2 norms and relative errors
    l2norm = (u)->sqrt(u'*M*u)
    relerror = (u,v)->l2norm(u-v)/l2norm(v)
    return x₁,x₂,K,M,LM,ndof,0.5h²,l2norm,relerror
end

"""
Set up the finite difference matrix for ∇^*∇ for N nodes in two dimensions.

Returns (x₁, x₂, A, A_smallest_eig_est, dx), where x₁ and x₂ are grids of coordinates,
A is the finite difference approximation of ∇^*∇, A_smallest_eig is an estimate on the
smallest eigenvalue of A, and dx=1/(N+1) is the node spacing.

We currently set A_smallest_eig_est = 19 due to the following numerical guidance from small
matrices:
```julia
julia> using LinearAlgebra, NonsmoothCode
julia> for N ∈ [10, 50, 100] _,_,A,_,dx = NonsmoothCode.Diff.setup_fdm(N); println(N, ": ", eigmin(Matrix(A))) end
10: 19.605400770583444
50: 19.732967819790954
100: 19.73761735776528
```
For the ranges of N that we will be using, we can confirm the estimate with power iterations:
```julia
julia> using NonsmoothCode
julia> for N ∈ [256, 512, 1024] _,_,A,_,dx = NonsmoothCode.Diff.setup_fdm(N); v = ones(N^2); for i = 1:10 v = A \\ v/sqrt(v'*v); end; println(N, ":", (A*v)'*v/(v'*v)); end
256:19.73896300333794
512:19.73914711243506
1024:19.739193349620734
```
"""
function setup_fdm(N)
    dx = 1/(N+1)
    xm = range(dx,stop=1-dx,length=N)
    xx,yy = reshape(xm, 1, N), reshape(xm, N, 1)
    x₁,x₂ = repeat(xx,outer=(N,1))[:], repeat(yy,outer=(1,N))[:]

    e  = fill(1/dx^2,N)
    D₂ = spdiagm(-1=>-e[2:end],0=>2e,1=>-e[2:end])
    Id = sparse(I,N,N)
    A  = kron(D₂,Id)+kron(Id,D₂)
    A_smallest_eig_est = 19
    return x₁,x₂,A,A_smallest_eig_est,dx
end

end # module


==> evtest.jl <==
using LinearAlgebra
include("Diff.jl")

for N ∈ [10, 50, 100]
    _,_,A,_,dx = Diff.setup_fdm(N)
    Nx=Diagonal(diag(A))
    Mx=A-Nx
    ev=eigvals(Matrix(Nx'*Nx))
    γ² = minimum(ev)
    # L_A is based on simple scalar coefficient x in ∇^*x∇
    L_A = maximum(eigvals(Matrix(A)))
    println("Jacobi[", N,
            "]: γ² = ", γ²,
            ", L_A² = ", L_A^2,
            ", ρ = ", maximum(abs.(eigvals(Matrix(Nx \ Mx)))),
            ", L_A² / γ² = ", L_A^2 / γ²)
end

for N ∈ [10, 50, 100]
    _,_,A,_,dx = Diff.setup_fdm(N);
    Nx=tril(A)
    Mx=A-Nx
    ev=eigvals(Matrix(Nx'*Nx))
    γ² = minimum(ev)
    # L_A is based on simple scalar coefficient x in ∇^*x∇
    L_A = maximum(eigvals(Matrix(A)))
    println("Gauss–Seidel[", N,
            "]: γ² = ", γ²,
            ", L_A² = ", L_A^2,
            ", ρ = ", maximum(abs.(eigvals(Matrix(Nx \ Mx)))),
            ", L_A² / γ² = ", L_A^2 / γ²)
end

for N ∈ [10, 50, 100]
    _,_,A,_,dx = Diff.setup_fdm(N);
    Nx=A
    Mx=A-Nx
    ev=eigvals(Matrix(Nx'*Nx))
    γ² = minimum(ev)
    # L_A is based on simple scalar coefficient x in ∇^*x∇
    L_A = maximum(eigvals(Matrix(A)))
    println("No splitting[", N,
            "]: γ² = ", γ²,
            ", L_A² = ", L_A^2,
            ", ρ = ", 0.0,
            ", L_A² / γ² = ", L_A^2 / γ²)
end


==> package.sh <==
#!/bin/sh
# Fucking retarded arXiv doesn't allow filename_.bbl anymore, so we have to
# do some fucking lame mangling.
d=inexactpde
pdflatex $d
bibtex $d
t=$(mktemp -d)
n="$d-arxiv"
f=$n.zip
if test -f "$f"; then
    echo "$n already exists"
    exit 1
fi
echo "Assembling $f..."
hg archive "$t/$n"
cp $d.bbl "$t/$n/"
p="$(pwd)"
cd $t
perl -p -i -e 's/^\\bibliography\{.*\}/\\input\{'"$d"'.bbl\}/' "$n/$d.tex"
zip -q -r "$p/$f" "$n"

